The role of the chromospheric magnetic canopy in the formation of a sunspot penumbra

While it is being conjectured that a chromospheric canopy plays a role in penumbra formation, it has been difficult to find observational evidence of the connectivity between the photosphere and the chromosphere. We investigate the existence of a chromospheric canopy as a necessary condition for the formation of a penumbra and aim to find the origin of the inclined magnetic fields. Spectropolarimetric observations of NOAA AR 12776 from the GRIS@GREGOR instrument were analyzed. Atmospheric parameters were obtained from the deep photospheric Ca I 10839 {\AA} line (VFISV inversion code), the mostly photospheric Si I 10827 {\AA} line (SIR inversion code) and the chromospheric He I 10830 {\AA} triplet (HAZEL inversion code). In the deepest atmospheric layers, we find that the magnetic properties (inclination and field strength distribution) measured on the sunspot sector with fully fledged penumbra are similar to those measured on the sector without penumbra. Yet, in higher layers, magnetic properties are different. In the region showing no penumbra, almost vertical chromospheric magnetic fields are observed. Additionally, thin filamentary structures with a maximum width of 0.1 arcsec are seen in photospheric high-resolution TiO-band images in this region. The existence of a penumbra is found to be discriminated by the conditions in the chromosphere. This indicates that a chromospheric canopy is a necessary condition for the formation of a penumbra. However, our results demonstrate that inclined fields in the chromospheric canopy are not needed for the development of inclined fields in the photosphere. We question the `fallen-magnetic-flux-tubes' penumbra formation scenario and favor a scenario, in which inclined fields emerge from below the surface and are blocked by the overlying chromospheric canopy.

==> plots/overview.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.patches as patches
from astropy.io import fits
from skimage import measure
from skimage.draw import polygon
import glob
from scipy.io import idl
from matplotlib.patches import Rectangle

def plot_old():
    #===========================================
    #read data
    #===========================================
    frame = 176
    dat = fits.open('/dat/kleintl/subshift_2020-10-16T08:12:06.575_f'\
                    'iltered_aligned.fits')[0].data
    pix_scl = 0.023
    img = np.rot90(dat[frame,:,:],k=2)
    img *= 1/img.mean()
    # coordinates of GRIS FOV
    coordpath = '/dat/lindner/bbi/20201016_analysis/inversion/'\
                'sir_parallel_inversions/gris_fov_coords.npy'
    coords = np.load(coordpath) * pix_scl

    #===========================================
    # plot
    #===========================================
    fig,ax = plt.subplots(figsize=(2*6.4,2*4.8))
    extent=[0,pix_scl*img.shape[1],0,pix_scl*img.shape[0]]
    ax.imshow(img,origin='lower',cmap='gray',extent=extent)
    ax.set_xlabel('arcsec',fontsize=15)
    ax.set_ylabel('arcsec',fontsize=15)
    ax.tick_params(labelsize=15)
    # box showing GRIS FOV:
    ax.add_patch(patches.Rectangle((coords[0],coords[2]),coords[1]-coords[0],\
                       coords[3]-coords[2],ls='--',lw=1.5,color='white',fill=False))
    # disk center angle
    angle = np.arctan(679./290.) # solar position
    arrow_length = 4
    arrow_x = np.sin(angle) * arrow_length
    arrow_y = np.cos(angle) * arrow_length
    ax.arrow(5,5,arrow_x,arrow_y,width=0.3,head_width=1.0,color='black')
    ax.text(8,4.5,'DC',fontsize=15)
    # North angle
    ax.arrow(5,5,0,4,width=0.3,head_width=1.0,color='black')
    ax.text(1,7,'North',fontsize=15)
    fig.savefig('data_overview_old.png')



def plot():
    #===========================================
    #read data
    #===========================================
    # check data of first reconstruction first
    fpath = '/dat/schliche/gregor/andorzyla-1/20201016/recon/'
    files = glob.glob(fpath + "*.fts")
    files.sort()
    frame = 175 # different timestep! Sveta's reconstruction had problems with timestep 176! (2020-10-16T08:21:17.946)
    fname = files[frame]
    dat = fits.open('/dat/kleintl/subshift_2020-10-16T08:12:06.575_f'\
                    'iltered_aligned.fits')[0].data
    pix_scl = 0.023
    img = np.rot90(dat[frame,:,:],k=2)
    img *= 1/img.mean()
    # load my own new reconstructions
    path_recon = '/dat/lindner/bbi/speckle/andorzyla-1/orig/'
    path_noise = '/dat/lindner/bbi/speckle/andorzyla-1/filt/'
    file_new = 'l2-2020-10-16T08:21:15.095.sav'
    file_noise = 'l2-2020-10-16T08:21:15.095_filt.sav'
    img_orig = idl.readsav(path_recon+file_new)['speckle'] 
    noise = idl.readsav(path_noise+file_noise)['tmp']
    img_new = np.rot90(img_orig-noise, k=2)

    #===========================================
    # quick comparison of the two reconstructions
    #===========================================
    fig,ax = plt.subplots(2)
    im_old = ax[0].imshow(img,cmap='gray',origin='lower',vmax=1.8,vmin=0.2)
    ax[0].set_title('Old reconstruction')
    im_new = ax[1].imshow(img_new/img_new.mean(),cmap='gray',origin='lower',\
                 vmax=1.8,vmin=0.2)
    ax[1].set_title('New reconstruction')
    imlist = [im_old,im_new]
    for k,axc in enumerate(fig.axes):
        cb = fig.colorbar(imlist[k],ax=axc)
        axc.set_xlim(500,1400)
        axc.set_ylim(750,1300)

    #===========================================
    # get TBF filament contour:
    #===========================================
    # load tio (from a different time step!)
    path_recon = '/dat/lindner/bbi/speckle/andorzyla-1/orig/'
    path_noise = '/dat/lindner/bbi/speckle/andorzyla-1/filt/'
    files_recon = np.sort( glob.glob(path_recon + '*') )
    files_noise = np.sort( glob.glob(path_noise + '*') )
    tiotime = '08:21:26'
    f_recon = ''
    f_noise = ''
    for fs_recon,fs_noise in zip(files_recon,files_noise):
        if tiotime in fs_recon: f_recon = fs_recon
        if tiotime in fs_noise: f_noise = fs_noise
    recon = idl.readsav(f_recon)['speckle']
    noise = idl.readsav(f_noise)['tmp']
    tio = np.rot90(recon - noise, k=2)

    # roi = [980,1050,885,1035] #y0,y1,x0,x1 / old BBI data
    roi = [1100,1130,925,1075] #y0,y1,x0,x1 / new BBI data
    contours_fil = measure.find_contours(tio[roi[0]:roi[1],roi[2]:roi[3]]\
                                     /tio.mean(), 1.0)
    contlen_fil = np.zeros(len(contours_fil)) # lengths of single contours in pixels
    for i,contour in enumerate(contours_fil): contlen_fil[i]=len(contour) 
    contour_order_fil = np.flip( np.argsort(contlen_fil) )
    contours_fil = (np.array(contours_fil))[contour_order_fil]
    contour_fil = contours_fil[0] # select largest contour
    contour_fil[:,0] += roi[0]
    contour_fil[:,1] += roi[2]

    #===========================================
    # plot
    #===========================================
    new = 1
    # normalize tio data
    norm = 1/np.mean(img_new[20:500,2000:2600])
    # coordinates of GRIS FOV
    coordpath = '/dat/lindner/bbi/20201016_analysis/inversion/'\
                'sir_parallel_inversions/gris_fov_coords.npy'
    coords = np.load(coordpath) * pix_scl
    
    # start plot
    fig,ax = plt.subplots(figsize=(2*6.4,2*4.8))
    if new: extent=[0,pix_scl*img_new.shape[1],0,pix_scl*img_new.shape[0]]
    else:
        extent=[0,pix_scl*img.shape[1],0,pix_scl*img.shape[0]]
    if new:
        ax.imshow(img_new*norm,origin='lower',cmap='gray',extent=extent)
    else:
        ax.imshow(img,origin='lower',cmap='gray',extent=extent)
    ax.set_xlabel('arcsec',fontsize=15)
    ax.set_ylabel('arcsec',fontsize=15)
    ax.tick_params(labelsize=15)
    # box showing GRIS FOV:
    ax.add_patch(patches.Rectangle((coords[0],coords[2]),coords[1]-coords[0],\
                                   coords[3]-coords[2],ls='--',lw=1.5,\
                                   color='white',fill=False))
    # box showing small FOV
    xoff,yoff= 1.4, 2.3 # change to new BBI data
    xlims = [750* pix_scl+xoff,1600* pix_scl+xoff]  # new BBI data
    ylims = [700* pix_scl+yoff,1250* pix_scl+yoff]  # new BBI data
    ax.add_patch(patches.Rectangle((xlims[0],ylims[0]),xlims[1]-xlims[0],\
                                   ylims[1]-ylims[0],ls='--',lw=2.0,\
                                   color='black',fill=False))
    # boxes showing region A and B
    # filbox = [918*pix_scl+xoff,1056*pix_scl+xoff,\
    #           891*pix_scl+yoff,1058*pix_scl+yoff] #x0,x1,y0,y1
    # pubox = [1412*pix_scl+xoff,1550*pix_scl+xoff,\
    #          891*pix_scl+yoff,1058*pix_scl+yoff] #x0,x1,y0,y1
    # ax.add_patch(Rectangle((pubox[0],pubox[2]),pubox[1]-pubox[0],\
    #                                    pubox[3]-pubox[2],fill=0,ls='-',alpha=1.0,lw=2.0))
    # ax.add_patch(Rectangle((filbox[0],filbox[2]),filbox[1]-filbox[0],\
    #                                    filbox[3]-filbox[2],fill=0,ls='-',alpha=1.0,lw=2.0))
    # for boxstr,xpos in zip(['A','B'],[19.0+xoff,35.9+xoff]):
    #                     ax.text(xpos,22+yoff,boxstr,size=25)
    # plot magenta contour of cotemporal TBF
    ax.plot(contour_fil[:,1]*pix_scl,contour_fil[:,0]*pix_scl,color='magenta',alpha=1.0,lw=2.0)
    # plot location of example spectrum
    ax.scatter(25.0,26.1,marker='X',color='blue',s=350)
    # disk center angle
    angle = np.arctan(679./290.) # solar position
    arrow_length = 4
    arrow_x = np.sin(angle) * arrow_length
    arrow_y = np.cos(angle) * arrow_length
    ax.arrow(5,5,arrow_x,arrow_y,width=0.3,head_width=1.0,color='black')
    ax.text(8,4.5,'DC',fontsize=15)
    # North angle
    ax.arrow(5,5,0,4,width=0.3,head_width=1.0,color='black')
    ax.text(0.9,7,'North',fontsize=15)

    # save figure
    fig.savefig('data_overview.png',dpi=150)



    



==> plots/thinfil.py <==
import glob
import os
import matplotlib.pyplot as plt
import scipy.ndimage
from astropy.io import fits
import datetime
import matplotlib.dates as mdates
from matplotlib.patches import Rectangle
import numpy as np

"""
Plots TiO and Gband images next to each other with measuring bar. One
image for each event
"""

def view_frame(frame,cutout,line,savepath):
    lshift = -0.4
    smoothwidth = 1.5
    pix_scl = 0.023
    extent = [0,(cutout[1]-cutout[0])*pix_scl,0,(cutout[3]-cutout[2])*pix_scl]

    # load tio files
    fpath = '/dat/schliche/gregor/andorzyla-1/20201016/recon/'
    files = glob.glob(fpath + "*.fts")
    files.sort()
    dat_tio = fits.open('/dat/kleintl/subshift_2020-10-16T08:12:06.575_f'\
                        'iltered_aligned.fits')[0].data
    tio = np.rot90(dat_tio[frame,:,:],k=2)
    tio = tio[cutout[2]:cutout[3],cutout[0]:cutout[1]]
    tio = scipy.ndimage.gaussian_filter(tio, sigma=smoothwidth,mode='mirror')
    # load gband files
    fpath_gb = '/dat/schliche/gregor/andorzyla-2/20201016/recon/'
    files_gb = glob.glob(fpath_gb + "*.fts")
    files_gb.sort()
    gbpath = '/dat/lindner/bbi/20201016_analysis/gband_aligned/'
    dat_gb = fits.open(gbpath + 'gband_2020-10-16T'\
                       '08:12:08.554_tio_aligned.fits')[0].data
    frames_gb = np.load(gbpath + 'frame_index_gband.npy')
    shift = np.load(gbpath + 'shift.npy')
    frame_gb_tio = frames_gb[frame] # temporally aligned frame numbers
    gband = np.rot90(dat_gb[frame_gb_tio,:,:],k=2)
    gband = scipy.ndimage.shift(gband,shift[frame]) # shift gband image
    gband = gband[cutout[2]:cutout[3],cutout[0]:cutout[1]]
    gband = scipy.ndimage.gaussian_filter(gband, sigma=smoothwidth,mode='mirror')

    #plot
    fig,axs = plt.subplots(1,2,figsize=(7.4,2.2) )
    minval,maxval = 22000,42000
    minval,maxval = tio.min(),tio.max()
    # minval,maxval = 18000,51000
    axs[0].set_title('TiO')
    im_tio = axs[0].imshow(tio,origin='lower',cmap='gray',vmin=minval,vmax=maxval\
                          ,extent=extent)
    axs[0].set_xlabel('arcsec')
    axs[0].set_ylabel('arcsec')
    minval,maxval = 20000,55000
    minval,maxval = gband.min(),gband.max()
    # minval,maxval = 5000,60000
    axs[1].set_title('Gband')
    im_gb = axs[1].imshow(gband,origin='lower',cmap='gray',vmin=minval,vmax=maxval\
                          ,extent=extent)
    axs[1].set_xlabel('arcsec')
    axs[1].set_ylabel('arcsec')
    
    # add lines
    length = np.sqrt( (line[1]-line[0])**2 + (line[3]-line[2])**2 )
    length = np.round(length,decimals=1)
    print('event ' + str(line[-1]) + ': ')
    print('length: ' + str(length))
    for ax in fig.axes:
        ax.plot([line[0],line[1]],[line[2]+lshift,line[3]+lshift],\
                'g-',alpha=0.5,lw=3.0)
        ax.plot([line[0],line[1]],[line[2],line[3]],\
                'xg',alpha=0.5,markersize=15)                
        ax.plot([line[0],line[0]],[line[2],line[2]+lshift],\
                'g--',alpha=0.5,lw=2.0)
        ax.plot([line[1],line[1]],[line[3],line[3]+lshift],\
                'g--',alpha=0.5,lw=2.0)
        ax.text(np.mean(line[0:2]),np.mean(line[2:4])+lshift+0.1, str(length), \
                color='g',fontsize=14)

    fig.tight_layout()
    fig.savefig(savepath)

    # timing:
    print('TiO file:')
    print(files[frame])
    print('Gband file:')
    print(files_gb[frame_gb_tio])
    print('-------------------------------------------')
    

if __name__ == "__main__":
    # ROI coordinates from single events [x0,x1,y0,y1,tt]
    specs = [[885,1035,1030,1100,12],\
             [885,1035,980,1050,180],\
             [840,1025,800,900,100],\
             [830,990,990,1060,821],\
             [890,1040,1030,1110,382],\
             [890,1040,1030,1110,561],\
             [875,1025,950,1020,99],\
             [835,985,920,980,421],\
             [885,1065,770,870,551],\
             [1355,1605,1150,1300,24]]
    specs = np.array(specs)
    cutouts = specs[:,:4]
    # line positions for measurement
    lines = [[0.65,2.5,0.5,0.9,1],\
             [0.3,2.5,0.9,0.75,2],\
             [1.25,2.15,1.05,1.25,3],\
             [0.7,2.45,1.1,0.6,4],
             [0.7,2.2,0.6,0.75,5],\
             [0.35,1.05,0.8,1.25,6],\
             [1.4,2.35,1.05,0.85,7],\
             [1.3,2.2,0.65,0.65,8],\
             [1.2,2.7,1.3,1.3,9],
             [2.2,3.6,1.45,1.95,10]]
    # call plotting program
    for evno in range(10):
        savepath = 'thinfil_event_' + str(evno).zfill(2) + '.png'
        view_frame(specs[evno,4],cutouts[evno,:],lines[evno],savepath)


==> plots/thinfil_new_recon.py <==
import glob
import os
import matplotlib.pyplot as plt
import scipy.ndimage
from astropy.io import fits
import datetime
import matplotlib.dates as mdates
from matplotlib.patches import Rectangle
import numpy as np
import copy
from scipy.io import idl
from skimage.registration import phase_cross_correlation
import skimage.transform

"""
Plots TiO and Gband images next to each other with measuring bar. One
image for each event
"""

def view_frame(times,cutout,line,savepath):
    # timing:
    print('TiO file:')
    print(times[0])
    print('Gband file:')
    print(times[1])
    print('-------------------------------------------')

    lshift = -0.4
    smoothwidth = 1.5
    pix_scl = 0.023
    # extent = [0,(cutout[1]-cutout[0])*pix_scl,0,(cutout[3]-cutout[2])*pix_scl]
    # quiet sun average for normalization:
    qs1 = [20,1900,20,300] #x0,x1,y0,y1
    qs2 = [1900,2350,850,1500] #x0,x1,y0,y1
    qs3 = [150,700,1800,2200] #x0,x1,y0,y1

    # load tio
    path_recon = '/dat/lindner/bbi/speckle/andorzyla-1/orig/'
    path_noise = '/dat/lindner/bbi/speckle/andorzyla-1/filt/'
    files_recon = np.sort( glob.glob(path_recon + '*') )
    files_recon.sort()
    files_noise = np.sort( glob.glob(path_noise + '*') )
    files_noise.sort()
    f_recon = ''
    f_noise = ''
    for fs_recon,fs_noise in zip(files_recon,files_noise):
        if times[0] in fs_recon: f_recon = fs_recon
        if times[0] in fs_noise: f_noise = fs_noise
    recon = idl.readsav(f_recon)['speckle']
    noise = idl.readsav(f_noise)['tmp']
    tio = np.rot90(recon - noise, k=2)
    qs_vals = [np.mean(tio[qs1[2]:qs1[3],qs1[0]:qs1[1]]),
               np.mean(tio[qs2[2]:qs2[3],qs2[0]:qs2[1]]),
               np.mean(tio[qs3[2]:qs3[3],qs3[0]:qs3[1]]) ]
    tio_norm = np.mean(qs_vals)
    tio *= 1/tio_norm

    # load gband
    path_recon = '/dat/lindner/bbi/speckle/andorzyla-2/orig/'
    path_noise = '/dat/lindner/bbi/speckle/andorzyla-2/filt/'
    files_recon = np.sort( glob.glob(path_recon + '*') )
    files_recon.sort()
    files_noise = np.sort( glob.glob(path_noise + '*') )
    files_noise.sort()
    f_recon = ''
    f_noise = ''
    for fs_recon,fs_noise in zip(files_recon,files_noise):
        if times[1] in fs_recon: f_recon = fs_recon
        if times[1] in fs_noise: f_noise = fs_noise
    recon = idl.readsav(f_recon)['speckle']
    noise = idl.readsav(f_noise)['tmp']
    gband = np.rot90( np.flipud(recon - noise), k=2)
    qs_vals = [np.mean(gband[qs1[2]:qs1[3],qs1[0]:qs1[1]]),
               np.mean(gband[qs2[2]:qs2[3],qs2[0]:qs2[1]]),
               np.mean(gband[qs3[2]:qs3[3],qs3[0]:qs3[1]]) ]
    gband_norm = np.mean(qs_vals)
    gband *= 1/gband_norm

    # import pdb
    # pdb.set_trace()

    # align gband to Tio image
    pos, error, diffphase = phase_cross_correlation(tio,gband)
    # apply shift to GRIS map
    gband = scipy.ndimage.shift(gband,pos,mode='constant',cval=gband.mean())



    #plot
    fig,axs = plt.subplots(1,2,figsize=(7.4,2.2+1.7) )
    # fig,axs = plt.subplots(1,2,figsize=(7.4+1.3,2.2+1.7) )
    extent = [0,tio.shape[1]*pix_scl,0,tio.shape[0]*pix_scl]
    # tio
    minval = np.min(tio[cutout[2]:cutout[3],cutout[0]:cutout[1]])
    maxval = np.max(tio[cutout[2]:cutout[3],cutout[0]:cutout[1]])
    if times[0] == '08:41:36.105': 
        minval = 0.6 
        maxval = 1.4
    axs[0].set_title('TiO-Band')
    im_tio = axs[0].imshow(tio,origin='lower',cmap='gray',vmin=minval\
                           ,vmax=maxval,extent=extent)
    axs[0].set_xlabel('arcsec')
    axs[0].set_ylabel('arcsec')
    axs[0].set_xlim(cutout[0]*pix_scl,cutout[1]*pix_scl)
    axs[0].set_ylim(cutout[2]*pix_scl,cutout[3]*pix_scl)
    cb = fig.colorbar(im_tio,ax=axs[0],orientation='horizontal')
    # gband
    minval = np.min(gband[cutout[2]:cutout[3],cutout[0]:cutout[1]])
    maxval = np.max(gband[cutout[2]:cutout[3],cutout[0]:cutout[1]])
    if times[0] == '08:41:36.105': 
        maxval = 1.8
    axs[1].set_title('G-band')
    im_gb = axs[1].imshow(gband,origin='lower',cmap='gray',vmin=minval,vmax=maxval\
                          ,extent=extent)
    axs[1].set_xlabel('arcsec')
    axs[1].set_ylabel('')
    axs[1].set_xlim(cutout[0]*pix_scl,cutout[1]*pix_scl)
    axs[1].set_ylim(cutout[2]*pix_scl,cutout[3]*pix_scl)
    cb = fig.colorbar(im_gb,ax=axs[1],orientation='horizontal')
    
    # add lines
    length = np.sqrt( (line[1]-line[0])**2 + (line[3]-line[2])**2 )
    length = np.round(length,decimals=1)
    print('event ' + str(line[-1]) + ': ')
    print('length: ' + str(length))
    # change to full-FOV coordinates:
    line[0] += cutout[0]*pix_scl
    line[1] += cutout[0]*pix_scl
    line[2] += cutout[2]*pix_scl
    line[3] += cutout[2]*pix_scl
    for ax in fig.axes:
        ax.plot([line[0],line[1]],[line[2]+lshift,line[3]+lshift],\
                'g-',alpha=0.9,lw=3.0)
        ax.plot([line[0],line[1]],[line[2],line[3]],\
                'xg',alpha=0.9,markersize=15)                
        ax.plot([line[0],line[0]],[line[2],line[2]+lshift],\
                'g--',alpha=0.9,lw=2.0)
        ax.plot([line[1],line[1]],[line[3],line[3]+lshift],\
                'g--',alpha=0.9,lw=2.0)
        ax.text(np.mean(line[0:2]),np.mean(line[2:4])+lshift+0.1, str(length), \
                color='g',fontsize=14)

    fig.tight_layout()
    fig.savefig(savepath,dpi=200)
    plt.show()

    # timing:
    print('TiO file:')
    print(times[0])
    print('Gband file:')
    print(times[1])
    print('-------------------------------------------')
    

if __name__ == "__main__":
    # ROI coordinates from single events [x0,x1,y0,y1,tt]
    specs = [[905,1055,1030,1100,12],\
             [910,1060,980,1050,180],\
             [860,1045,800,900,100],\
             [883,1043,993,1063,821],\
             [920,1070,1032,1112,382],\
             [927,1077,1035,1115,561],\
             [895,1045,953,1023,99],\
             [865,1015,923,983,421],\
             [925,1105,777,877,551],\
             [1375,1625,1153,1303,24]]
    specs = np.array(specs)
    # add shift of new BBI data from old one
    dx = 34 
    dy = 100
    for event in range(10):
        specs[event,0] += int(dx)
        specs[event,1] += int(dx)
        specs[event,2] += int(dy)
        specs[event,3] += int(dy)

    times_tio = ['08:12:43.713','08:21:29.366',\
                 '08:17:20.827','08:55:50.317',\
                 '08:32:20.738','08:42:04.682',\
                 '08:17:17.966','08:34:17.879',\
                 '08:41:36.105','08:13:23.718']
    # in Svetlanas reconstruction, the time step at
    #'08:42:04.682' makes no sense 
    # (very different from the following/proceeding images)
    #  -> take next timestep
    times_tio[5] = '08:42:07.542'

    times_gband = ['08:12:42.831', '08:21:29.715',
                   '08:17:21.174','08:55:50.139',
                   '08:32:21.080','08:42:07.364',
                   '08:17:18.322','08:34:18.208',
                   '08:41:35.941','08:13:58.341']

    times = np.transpose([times_tio,times_gband])
    cutouts = specs[:,:4]

    # line positions for measurement
    lines = [[0.65,2.5,0.5,0.9,1],\
             [0.3,2.5,0.9,0.75,2],\
             [1.25,2.15,1.05,1.25,3],\
             [0.7,2.45,1.1,0.6,4],
             [0.7,2.2,0.6,0.75,5],\
             [0.35,1.05,0.8,1.25,6],\
             [1.4,2.35,1.05,0.85,7],\
             [1.3,2.2,0.65,0.65,8],\
             [1.2,2.7,1.3,1.3,9],
             [2.2,3.6,1.45,1.95,10]]
    # # call plotting program
    for evno in range(9):
    # for evno in [6]:
        savepath = 'thinfil_newrecon_event_' + str(evno).zfill(2) + '.png'
        view_frame(times[evno],cutouts[evno,:],copy.copy(lines[evno]),savepath)

